Sweeping process approach to stress analysis in elastoplastic Lattice Springs Models with applications to Hyperuniform Network Materials

Disordered network materials abound in both nature and synthetic situations while rigorous analysis of their nonlinear mechanical behaviors still is very challenging. The purpose of this paper is to connect the mathematical framework of sweeping process originally proposed by Moreau to a generic class of Lattice Spring Models with plasticity phenomenon. We explicitly construct a sweeping process and provide numerical schemes to find the evolution of stresses in a Lattice Spring Model with infinitesimal strains and perfect plasticity. In particular, we develop a highly efficient "leapfrog" computational framework that allow ones to rigorously track the progression of plastic events in the system based on the sweeping process theory. The utility of our framework is demonstrated by analyzing the elastoplastic stresses in a novel class of disordered network materials exhibiting the property of hyperuniformity, in which the infinite wave-length density fluctuations associated with the distribution of network nodes are completely suppressed. We find enhanced mechanical properties such as increasing stiffness, yield strength and tensile strength as the degree of hyperuniformity of the material system increases. Our results have implications for optimal network material design and our event-based framework can be readily generalized for nonlinear stress analysis of other heterogeneous material systems. We also include some insights to the model from the viewpoint of the rigidity theory.

==> anc/README.txt <==
DESCRIPTION

Supplemental Material contains the videos of the simulations of evolution of stresses in the following Lattice Spring Models (LSMs):
 - Example 2 (Section 6.3) of the paper
 - Disordered Hyperuniform Networks (Section 7) with $\chi$ = 0.3, 0.4, 0.5, three realizations (indicated by (1), (2), (3)) for each value of $\chi$.
For each LSM there are two videos:
 - (catch-up) demonstrating the catch-up algorithm (Section 5.3 and Appendix A.2), which progresses by making small time-steps of equal length,
 - (events) demonstrating the event-based algorithm (Section 6.2 and Appendix A.3), which leaps between yielding events.
In the videos, a color indicates stress from green (relaxed) to red (maximal stress). The yielding springs are indicated in bold. Videos do not show the evolution of elongations and displacements (as it is not discussed in the paper) and depict the netwoks at the reference geometric configuration.
